Posterior Consistency of Bayesian Inverse Regression and Inverse Reference Distributions

We consider Bayesian inference in inverse regression problems where the objective is to infer about unobserved covariates from observed responses and covariates. We establish posterior consistency of such unobserved covariates in Bayesian inverse regression problemsunder appropriate priors in a leave-one-out cross-validation setup. We relate this to posterior consistency of inverse reference distributions (Bhattacharya (2013)) for assessing model adequacy. We illustrate our theory and methods with various examples of Bayesian inverse regression, along with adequate simulation experiments.

==> simstudy_poisson/gibbs_inverse_poisson.R <==
rm(list=ls())

seed = 104
set.seed(seed)

m = 500
n = 500

theta = runif(1,0,2)
x = runif(n,0,2)
y = matrix(nrow=n,ncol=m)

for( i in 1:n )
{ lambda = theta*x[i]
  y[i,] = rpois(m,lambda)
}

k = 1
y_bar = mean(y[k,])
y_std = std(y[k,])


x_k = sum(x)-x[k]

a = sum(y)+1

mcmc_size = 10000+1000

x_star = numeric()
theta_star = numeric()

c = 20

x_star[1] = 0.5
theta_star[1] = 1
for( i in 2:mcmc_size )
{ lower = max(0,y_bar-c*(y_std/sqrt(m)))/x_star[i-1]
  upper = (y_bar+c*(y_std/sqrt(m)))/x_star[i-1]
  
  shape_theta = a
  rate_theta = m*(x_star[i-1]+x_k)
  theta_star[i] = rgamma(1,shape=shape_theta,rate=rate_theta)
  while( theta_star[i]<lower | theta_star[i]>upper)
  { theta_star[i] = rgamma(1,shape=shape_theta,rate=rate_theta)
  }
  
  lower = max(0,y_bar-c*(y_std/sqrt(m)))/theta_star[i]
  upper = (y_bar+c*(y_std/sqrt(m)))/theta_star[i]
  shape_x = m*y_bar+1
  rate_x = m*theta_star[i]
  x_star[i] = rgamma(1,shape=shape_x,rate=rate_x)
  while( x_star[i]<lower | x_star[i]>upper)
  { x_star[i] = rgamma(1,shape=shape_x,rate=rate_x)
  }
  
  print(i)
}

plot(theta_star,type="l")
plot(x_star,type="l")

#hist(x_star,breaks=20)
#par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
#plot(density(x_star[1001:10000],bw=0.1),type="l",xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="red")
#legend("topright",legend=c("m=10, n=10"), lty=c(1), col=c("red"))
#abline(v=x[1])

# hist(x_star,breaks=20)
# par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
# plot(density(x_star[1001:10000],bw=0.025),type="l",xlim=c(0,2.5),ylim=c(0,3),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="red")
# legend("topright",legend=c("m=10, n=10"), lty=c(1), col=c("red"))
# abline(v=x[1])

#hist(x_star,breaks=20)
#par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
#plot(density(x_star[1001:10000],bw=0.025),type="l",xlim=c(0,2.5),ylim=c(0,5),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="red")
#legend("topright",legend=c("m=10, n=10"), lty=c(1), col=c("red"))
#abline(v=x[1])

hist(x_star,breaks=20,freq=F)
abline(v=x[1])
par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
plot(density(x_star[1001:10000],bw=0.025),type="l",xlim=c(0,2.5),ylim=c(0,11),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="red")
legend("topright",legend=c("m=10, n=10"), lty=c(1), col=c("red"))
abline(v=x[1])


write(t(x_star),file="x_star_500_500_trial",ncolumns = 1)

==> simstudy_poisson/plot_inv_poisson.R <==

x_star = read.table("x_star_10_10_trial")[,1]
#hist(x_star,breaks=20,freq=F)
par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
plot(density(x_star[1001:10000],bw=0.1),type="l",xlim=c(0,3.5),ylim=c(0,6.5),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="blue")
abline(v=x[1])

par(new=T)
x_star = read.table("x_star_50_50_trial")[,1]
#hist(x_star,breaks=20,freq=F)
par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
plot(density(x_star[1001:10000],bw=0.04),type="l",xlim=c(0,3.5),ylim=c(0,6.5),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="green")
abline(v=x[1])

par(new=T)
x_star = read.table("x_star_100_100_trial")[,1]
#hist(x_star,breaks=20,freq=F)
par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
plot(density(x_star[1001:10000],bw=0.03),type="l",xlim=c(0,3.5),ylim=c(0,6.5),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="orange")
abline(v=x[1])

par(new=T)
x_star = read.table("x_star_500_500_trial")[,1]
#hist(x_star,breaks=20,freq=F)
par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
plot(density(x_star[1001:10000],bw=0.01),type="l",xlim=c(0,3.5),ylim=c(0,6.5),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="red")
abline(v=x[1])
legend("topright",legend=c("m=10, n=10","m=50, n=50","m=100, n=100","m=500, n=500"), lty=c(1,1,1,1), col=c("blue","green","orange","red"))

# par(new=T)
# x_star = read.table("x_star_1000_1000")[,1]
# #hist(x_star,breaks=20)
# par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
# plot(density(x_star[1001:10000],bw=0.025),type="l",xlim=c(0,1.5),ylim=c(0,11),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="red")
# abline(v=x[1])
# legend("topright",legend=c("m=10, n=10","m=50, n=50","m=100, n=100","m=500, n=500","m=1000, n=1000"), lty=c(1,1,1,1,1), col=c("blue","green","orange","magenta","red"))

==> simstudy_poisson_gp/inverse_poisson.R <==
rm(list=ls())

logL<-function(m,n,x,y_bar,eta,alpha,beta,w)
{ 
  eta1 = alpha+beta*x[1]
  a = -m*exp(eta1)-m*sum(exp(eta))
  b = m*y_bar[1]*eta1+m*sum(y_bar[2:n]*eta)
  
  n2 = n-1
  mu = alpha+beta*x[2:n]
  Sigma = matrix(nrow=n2,ncol=n2)
  
  for( i in 1:n2 )
  { for( j in 1:n2 )
    { Sigma[i,j] = exp(w)*exp(-(x[i+1]-x[j+1])^2)
      if( i==j ) Sigma[i,j] = Sigma[i,j]+0.001
    }
  }  
  
  eta2 = eta-mu
  c = -0.5*t(eta2)%*%solve(Sigma,eta2)
 
  return(a+b+c+log(abs(beta)))
}  
  
seed = 100
set.seed(seed)

m = 1000
n = 1000

alpha1 = runif(1,-1,1)
beta1 = runif(1,-1,1)
x = runif(n,-1,1)
y = matrix(nrow=n,ncol=m)


for( i in 1:n )
{ lambda = exp(alpha1+beta1*x[i])
  y[i,] = rpois(m,lambda)
}

y_bar = numeric()
for( i in 1:n )
{ y_bar[i] = mean(y[i,])
}

k = 1
y_std = std(y[k,])


x_k = sum(x)-x[k]

true_x = x[k]

a = sum(y)+1


mcmc_size = 10000+1000

x_star = numeric()
eta = numeric()
new_eta = numeric()

c1 = 1
c2 = 100
n2 = n-1

x_star[1] = 0
x[1] = x_star[1]
alpha = 0
beta = 1
w = 0

mu = alpha+beta*x[2:n]
Sigma = matrix(nrow=n2,ncol=n2)
for( i in 1:n2 )
{ for( j in 1:n2 )
  { Sigma[i,j] = exp(w)*exp(-(x[i+1]-x[j+1])^2)
  }
}  
eta = mvrnorm(1,mu,Sigma)
logL_old = logL(m,n,x,y_bar,eta,alpha,beta,w)

for( i in 2:mcmc_size )
{ 
  e = abs(rnorm(1,0,1))
  
  u = runif(1,0,1)
  if( u<0.5 )
  { new_alpha = alpha+0.5*e
  }
  else
  { new_alpha = alpha-0.5*e
  }
  
  u = runif(1,0,1)
  if( u<0.5 )
  { new_beta = beta+0.5*e
  }
  else
  { new_beta = beta-0.5*e
  }
  
  u = runif(1,0,1)
  if( u<0.5 )
  { new_w = w+0.05*e
  }
  else
  { new_w = w-0.05*e
  }
  
  u = runif(1,0,1)
  if( u<0.5 )
  { new_x_star = x_star[i-1]+0.5*e
  }
  else
  { new_x_star = x_star[i-1]-0.5*e
  }
  
  #new_eta[1] = rnorm(1,0,1)+new_b*new_x_star
  for( j in 1:n2 )
  { u = runif(1,0,1)
    if( u<0.5 )
    { new_eta[j] = eta[j]+0.00005*e  
    }
    else
    { new_eta[j] = eta[j]-0.00005*e  
    }
  }  
  
  lower = max(0,y_bar[k]-c1*(y_std/sqrt(m)))
  upper = (y_bar[k]+c2*(y_std/sqrt(m)))
  
  lower = log(lower)
  upper = log(upper)
  
  new_eta1 = new_alpha+new_beta*new_x_star

  if( new_eta1>lower & new_eta1<upper & new_x_star>(lower-new_alpha)/new_beta & new_x_star<(upper-new_alpha)/new_beta )
  { x[1] = new_x_star
    logL_new = logL(m,n,x,y_bar,new_eta,new_alpha,new_beta,new_w)
    logL_diff = logL_new-logL_old
    u = runif(1,0,1)
    if( u<exp(logL_diff) )
    { x_star[i] = new_x_star  
      eta = new_eta
      alpha = new_alpha
      beta = new_beta
      w = new_w
      logL_old = logL_new
    }  
    else
    { x_star[i]=x_star[i-1]
    }
  }
  else
  { x_star[i] = x_star[i-1]
  }  
  
  print(i)
}

plot(x_star,type="l")

#hist(x_star,breaks=20)
#par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
#plot(density(x_star[1001:10000],bw=0.1),type="l",xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="red")
#legend("topright",legend=c("m=10, n=10"), lty=c(1), col=c("red"))
#abline(v=x[1])

# hist(x_star,breaks=20)
# par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
# plot(density(x_star[1001:10000],bw=0.025),type="l",xlim=c(0,2.5),ylim=c(0,3),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="red")
# legend("topright",legend=c("m=10, n=10"), lty=c(1), col=c("red"))
# abline(v=x[1])

#hist(x_star,breaks=20)
#par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
#plot(density(x_star[1001:10000],bw=0.025),type="l",xlim=c(0,2.5),ylim=c(0,5),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="red")
#legend("topright",legend=c("m=10, n=10"), lty=c(1), col=c("red"))
#abline(v=x[1])

hist(x_star,breaks=20,freq=F)
abline(v=true_x)
par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
plot(density(x_star[1001:10000],bw=0.025),type="l",xlim=c(0,2.5),ylim=c(0,11),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="red")
legend("topright",legend=c("m=10, n=10"), lty=c(1), col=c("red"))
abline(v=true_x)


write(t(x_star),file="x_star_1000_1000_trial",ncolumns = 1)

==> simstudy_poisson_gp/plot_inv_poisson.R <==

true_x = 0.1046449

x_star = read.table("x_star_10_10")[,1]
#hist(x_star,breaks=20,freq=F)
par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
plot(density(x_star[1001:10000],bw=0.5),type="l",xlim=c(-5,5),ylim=c(0,1),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="blue")
abline(v=true_x)

par(new=T)
x_star = read.table("x_star_50_50")[,1]
#hist(x_star,breaks=20,freq=F)
par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
plot(density(x_star[1001:10000],bw=0.3),type="l",xlim=c(-5,5),ylim=c(0,1),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="green")
abline(v=true_x)

par(new=T)
x_star = read.table("x_star_100_100")[,1]
#hist(x_star,breaks=20,freq=F)
par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
plot(density(x_star[1001:10000],bw=0.2),type="l",xlim=c(-5,5),ylim=c(0,1),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="orange")
abline(v=true_x)

par(new=T)
x_star = read.table("x_star_500_500")[,1]
#hist(x_star,breaks=20,freq=F)
par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
plot(density(x_star[1001:10000],bw=0.15),type="l",xlim=c(-5,5),ylim=c(0,1),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="red")
abline(v=true_x)
legend("topright",legend=c("m=10, n=10","m=50, n=50","m=100, n=100","m=500, n=500"), lty=c(1,1,1,1), col=c("blue","green","orange","red"))

#par(new=T)
#x_star = read.table("x_star_1000_1000")[,1]
#hist(x_star,breaks=20,freq=F)
#par(cex.axis=1, cex.lab=1, cex.main=1.4, cex.sub=1)
#plot(density(x_star[1001:10000],bw=0.1),type="l",xlim=c(-5,5),ylim=c(0,2),xlab=expression(tilde(x)[1]),ylab="Posterior Density",main=expression(paste(bold("LOO-CV of")~~tilde(x)[1])),col="red")
#abline(v=true_x)
#legend("topright",legend=c("m=10, n=10","m=50, n=50","m=100, n=100","m=500, n=500","m=1000, n=1000"), lty=c(1,1,1,1,1), col=c("blue","green","orange","magenta","red"))
